Best-Effort Communication Improves Performance and Scales Robustly on Conventional Hardware

Here, we test the performance and scalability of fully-asynchronous, best-effort communication on existing, commercially-available HPC hardware. A first set of experiments tested whether best-effort communication strategies can benefit performance compared to the traditional perfect communication model. At high CPU counts, best-effort communication improved both the number of computational steps executed per unit time and the solution quality achieved within a fixed-duration run window. Under the best-effort model, characterizing the distribution of quality of service across processing components and over time is critical to understanding the actual computation being performed. Additionally, a complete picture of scalability under the best-effort model requires analysis of how such quality of service fares at scale. To answer these questions, we designed and measured a suite of quality of service metrics: simulation update period, message latency, message delivery failure rate, and message delivery coagulation. Under a lower communication-intensivity benchmark parameterization, we found that median values for all quality of service metrics were stable when scaling from 64 to 256 process. Under maximal communication intensivity, we found only minor -- and, in most cases, nil -- degradation in median quality of service. In an additional set of experiments, we tested the effect of an apparently faulty compute node on performance and quality of service. Despite extreme quality of service degradation among that node and its clique, median performance and quality of service remained stable.

==> submodule/conduit-binder/binder/clear_notebooks.sh <==
#!/bin/bash

################################################################################
echo
echo "running clear_notebooks.sh"
echo "---------------------------------------------"
################################################################################

# fail on error
set -e

################################################################################
echo
echo "other initialization"
echo "--------------------"
################################################################################

[[ -f ~/.secrets.sh ]] && source ~/.secrets.sh || echo "~/secrets.sh not found"

# adapted from https://stackoverflow.com/a/24114056
script_dir="$(dirname -- "$BASH_SOURCE")"
echo "script_dir ${script_dir}"

################################################################################
echo
echo "clear notebooks in current directory"
echo "--------------------------------------"
################################################################################

shopt -s nullglob

for notebook in "${script_dir}/"*.ipynb; do
  jupyter nbconvert \
    --ClearOutputPreprocessor.enabled=True \
    --clear-output \
    --inplace \
    "${notebook}"
  # remove empty cells
  nb-clean clean  --remove-empty-cells "${notebook}"
  # strip trailing whitespace
  sed -i 's/\s*\\n",$/\\n",/g' "${notebook}"
  sed -i 's/\s*"$/"/g' "${notebook}"

  # strip id fields
  # adapted from https://stackoverflow.com/a/68037340
  sed -i '/^ *"id": "[a-z0-9]\+",$/d' "${notebook}"

  # ensure each cell ends with exactly one empty line
  # in order for cleaner diffs
  # adapted from https://stackoverflow.com/a/1955555
  python3 -c "'';\
  import json; \
  import sys; \
  notebook = json.load(open('${notebook}', 'r')); \
  notebook['cells'] = [ \
    { \
      **cell, \
      **( \
        { \
          'source' : [ \
            f'{line}\n' \
            for line in \
            ''.join(cell['source']).rstrip().split('\n') \
          ], \
        } \
        if 'source' in cell \
        else {} \
      ), \
    } \
    for cell in notebook['cells'] \
  ]; \
  fp = open('${notebook}', 'w'); \
  json.dump( \
    notebook, \
    fp, \
    indent=1, \
  ); \
  fp.write('\n'); \
  "
done

shopt -u nullglob

################################################################################
echo
echo "recurse to subdirectories"
echo "-------------------------"
################################################################################

shopt -s nullglob

for script in "${script_dir}/"*/clear_notebooks.sh; do
  "${script}"
done

shopt -u nullglob


==> submodule/conduit-binder/binder/clear_outplots.sh <==
#!/bin/bash

################################################################################
echo
echo "running clear_outplots.sh"
echo "---------------------------------------------"
################################################################################

# fail on error
set -e

################################################################################
echo
echo "other initialization"
echo "--------------------"
################################################################################

[[ -f ~/.secrets.sh ]] && source ~/.secrets.sh || echo "~/secrets.sh not found"

# adapted from https://stackoverflow.com/a/24114056
script_dir="$(dirname -- "$BASH_SOURCE")"
echo "script_dir ${script_dir}"

################################################################################
echo
echo "clear outplots in current directory"
echo "-----------------------------------"
################################################################################

rm -rf "${script_dir}/outplots"
rm -rf "${script_dir}/teeplots"

################################################################################
echo
echo "recurse to subdirectories"
echo "-------------------------"
################################################################################

shopt -s nullglob

for script in "${script_dir}/"*/clear_outplots.sh; do
  "${script}"
done

shopt -u nullglob


==> submodule/conduit-binder/binder/execute_notebooks.sh <==
#!/bin/bash

################################################################################
echo
echo "running execute_notebooks.sh"
echo "---------------------------------------------"
################################################################################

# fail on error
set -e

################################################################################
echo
echo "other initialization"
echo "--------------------"
################################################################################

[[ -f ~/.secrets.sh ]] && source ~/.secrets.sh || echo "~/secrets.sh not found"

# adapted from https://stackoverflow.com/a/24114056
script_dir="$(dirname -- "$BASH_SOURCE")"
echo "script_dir ${script_dir}"

################################################################################
echo
echo "execute notebooks in current directory"
echo "--------------------------------------"
################################################################################

shopt -s nullglob

for notebook in "${script_dir}/"*.ipynb; do
  echo "notebook ${notebook}"
  export NOTEBOOK_NAME="$(basename "${notebook%.*}")"
  export NOTEBOOK_PATH="$(realpath "${notebook}")"
  jupyter nbconvert \
    --to notebook --execute --inplace \
    --ExecutePreprocessor.timeout=600 \
    "${notebook}"
done

shopt -u nullglob

################################################################################
echo
echo "recurse to subdirectories"
echo "-------------------------"
################################################################################

shopt -s nullglob

for script in "${script_dir}/"*/execute_notebooks.sh; do
  "${script}" "$@"
done

shopt -u nullglob


==> tab/submodule/conduit-binder/binder/clear_notebooks.sh <==
#!/bin/bash

################################################################################
echo
echo "running clear_notebooks.sh"
echo "---------------------------------------------"
################################################################################

# fail on error
set -e

################################################################################
echo
echo "other initialization"
echo "--------------------"
################################################################################

[[ -f ~/.secrets.sh ]] && source ~/.secrets.sh || echo "~/secrets.sh not found"

# adapted from https://stackoverflow.com/a/24114056
script_dir="$(dirname -- "$BASH_SOURCE")"
echo "script_dir ${script_dir}"

################################################################################
echo
echo "clear notebooks in current directory"
echo "--------------------------------------"
################################################################################

shopt -s nullglob

for notebook in "${script_dir}/"*.ipynb; do
  jupyter nbconvert \
    --ClearOutputPreprocessor.enabled=True \
    --clear-output \
    --inplace \
    "${notebook}"
  # remove empty cells
  nb-clean clean  --remove-empty-cells "${notebook}"
  # strip trailing whitespace
  sed -i 's/\s*\\n",$/\\n",/g' "${notebook}"
  sed -i 's/\s*"$/"/g' "${notebook}"

  # strip id fields
  # adapted from https://stackoverflow.com/a/68037340
  sed -i '/^ *"id": "[a-z0-9]\+",$/d' "${notebook}"

  # ensure each cell ends with exactly one empty line
  # in order for cleaner diffs
  # adapted from https://stackoverflow.com/a/1955555
  python3 -c "'';\
  import json; \
  import sys; \
  notebook = json.load(open('${notebook}', 'r')); \
  notebook['cells'] = [ \
    { \
      **cell, \
      **( \
        { \
          'source' : [ \
            f'{line}\n' \
            for line in \
            ''.join(cell['source']).rstrip().split('\n') \
          ], \
        } \
        if 'source' in cell \
        else {} \
      ), \
    } \
    for cell in notebook['cells'] \
  ]; \
  fp = open('${notebook}', 'w'); \
  json.dump( \
    notebook, \
    fp, \
    indent=1, \
  ); \
  fp.write('\n'); \
  "
done

shopt -u nullglob

################################################################################
echo
echo "recurse to subdirectories"
echo "-------------------------"
################################################################################

shopt -s nullglob

for script in "${script_dir}/"*/clear_notebooks.sh; do
  "${script}"
done

shopt -u nullglob


==> tab/submodule/conduit-binder/binder/clear_outplots.sh <==
#!/bin/bash

################################################################################
echo
echo "running clear_outplots.sh"
echo "---------------------------------------------"
################################################################################

# fail on error
set -e

################################################################################
echo
echo "other initialization"
echo "--------------------"
################################################################################

[[ -f ~/.secrets.sh ]] && source ~/.secrets.sh || echo "~/secrets.sh not found"

# adapted from https://stackoverflow.com/a/24114056
script_dir="$(dirname -- "$BASH_SOURCE")"
echo "script_dir ${script_dir}"

################################################################################
echo
echo "clear outplots in current directory"
echo "-----------------------------------"
################################################################################

rm -rf "${script_dir}/outplots"
rm -rf "${script_dir}/teeplots"

################################################################################
echo
echo "recurse to subdirectories"
echo "-------------------------"
################################################################################

shopt -s nullglob

for script in "${script_dir}/"*/clear_outplots.sh; do
  "${script}"
done

shopt -u nullglob


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/clear_notebooks.sh <==
#!/bin/bash

################################################################################
echo
echo "running clear_notebooks.sh"
echo "---------------------------------------------"
################################################################################

# fail on error
set -e

################################################################################
echo
echo "other initialization"
echo "--------------------"
################################################################################

[[ -f ~/.secrets.sh ]] && source ~/.secrets.sh || echo "~/secrets.sh not found"

# adapted from https://stackoverflow.com/a/24114056
script_dir="$(dirname -- "$BASH_SOURCE")"
echo "script_dir ${script_dir}"

################################################################################
echo
echo "clear notebooks in current directory"
echo "--------------------------------------"
################################################################################

shopt -s nullglob

for notebook in "${script_dir}/"*.ipynb; do
  jupyter nbconvert \
    --ClearOutputPreprocessor.enabled=True \
    --clear-output \
    --inplace \
    "${notebook}"
  # remove empty cells
  nb-clean clean  --remove-empty-cells "${notebook}"
  # strip trailing whitespace
  sed -i 's/\s*\\n",$/\\n",/g' "${notebook}"
  sed -i 's/\s*"$/"/g' "${notebook}"

  # strip id fields
  # adapted from https://stackoverflow.com/a/68037340
  sed -i '/^ *"id": "[a-z0-9]\+",$/d' "${notebook}"

  # ensure each cell ends with exactly one empty line
  # in order for cleaner diffs
  # adapted from https://stackoverflow.com/a/1955555
  python3 -c "'';\
  import json; \
  import sys; \
  notebook = json.load(open('${notebook}', 'r')); \
  notebook['cells'] = [ \
    { \
      **cell, \
      **( \
        { \
          'source' : [ \
            f'{line}\n' \
            for line in \
            ''.join(cell['source']).rstrip().split('\n') \
          ], \
        } \
        if 'source' in cell \
        else {} \
      ), \
    } \
    for cell in notebook['cells'] \
  ]; \
  fp = open('${notebook}', 'w'); \
  json.dump( \
    notebook, \
    fp, \
    indent=1, \
  ); \
  fp.write('\n'); \
  "
done

shopt -u nullglob

################################################################################
echo
echo "recurse to subdirectories"
echo "-------------------------"
################################################################################

shopt -s nullglob

for script in "${script_dir}/"*/clear_notebooks.sh; do
  "${script}"
done

shopt -u nullglob


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/clear_outplots.sh <==
#!/bin/bash

################################################################################
echo
echo "running clear_outplots.sh"
echo "---------------------------------------------"
################################################################################

# fail on error
set -e

################################################################################
echo
echo "other initialization"
echo "--------------------"
################################################################################

[[ -f ~/.secrets.sh ]] && source ~/.secrets.sh || echo "~/secrets.sh not found"

# adapted from https://stackoverflow.com/a/24114056
script_dir="$(dirname -- "$BASH_SOURCE")"
echo "script_dir ${script_dir}"

################################################################################
echo
echo "clear outplots in current directory"
echo "-----------------------------------"
################################################################################

rm -rf "${script_dir}/outplots"
rm -rf "${script_dir}/teeplots"

################################################################################
echo
echo "recurse to subdirectories"
echo "-------------------------"
################################################################################

shopt -s nullglob

for script in "${script_dir}/"*/clear_outplots.sh; do
  "${script}"
done

shopt -u nullglob


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py


==> tab/submodule/conduit-binder/binder/date=2021+project=72k5n/a=computation-vs-communication/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/test_utils/conduitpylib/test/run_tests.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

which_python="$(\
  command -v python3.8 \
  || command -v python3.9 \
  || echo python3 \
)"
echo "which_python ${which_python}"

"${which_python}" -c "import sys; print(sys.version_info)"

"${which_python}" "$(which nosetests)" "${script_dir}"/**/test_*.py

